Online Clustering of Bandits

We introduce a novel algorithmic approach to content recommendation based on adaptive clustering of exploration-exploitation ("bandit") strategies. We provide a sharp regret analysis of this algorithm in a standard stochastic noise setting, demonstrate its scalability properties, and prove its effectiveness on a number of artificial and real-world datasets. Our experiments show a significant increase in prediction performance over state-of-the-art methods for bandit problems.

==> plot_maker.m <==
function savePlotsNoGraph(data, basename)

max1 = size(data.cregretCLUB,1);
max2 = size(data.cregretCLUB,2);
max3 = size(data.cregretCLUB,3);
va2=-1;
for i=1:max3
    for j=1:max2
       
        f = figure();
    
        [vrc,k]= min(data.cregretCLUB(:,j,i,end));
        va2 = data.alpha2(k);
       
        %for k=1:max1
            plot(squeeze(data.cregretCLUB(k,j,i,:)),'b');
            hold on
        %end
        
        %plot(squeeze(data.cregretREPBAN(k2,j,i,:)),'g');
        
        plot(squeeze(data.cregretSIN(max1,j,i,:)),'r');
        
        plot(squeeze(data.cregretONE(max1,j,i,:)),'--r');
        
        title(strcat('numcluster:', num2str(data.numClusters(i)), ' payoff noise:', num2str(data.noise(j)), 'alpha2:', num2str(va2)));
        
        saveas(f, strcat(basename, '_numClus',num2str(data.numClusters(i)), '_pNoise',num2str(data.noise(j)), '.png'));
        
    end    
end


end

